From anti-conformism to extremism

We here present a model of the dynamics of extremism based on opinion dynamics in order to understand the circumstances which favour its emergence and development in large fractions of the general public. Our model is based on the bounded confidence hypothesis and on the evolution of initially anti-conformist agents to extreme positions. Numerical analyses demonstrate that a few anti-conformists are able to drag a large fraction of conformists agents to their position provided that they express their views more often than the conformists. The most influential parameter controlling the outcome of the dynamics is the uncertainty of the conformist agents; the higher their uncertainty, the higher is the influence of anti-conformists. Systematic scans of the parameter space show the existence of two regime transitions, one following the conformists uncertainty parameter and the other one following the anti-conformism strength.

==> anc/extrem.f <==
c     coupling between bounded confidence Deffuant etal algorithm
c     and distinctiveness --> conformity by Smaldino and Epstein
c     xi*=xaver+del*sigma
c     xi=xi+mu*(xi*-xi)
c     to compile:
c     gfortran -O3 extrem.f -ffixed-line-length-132 -finit-local-zero -fbounds-check -o AB    
      
      parameter(L=1000)         !nb of agents
      real*8 x(L+2),d(L+2),nx(L+2),xaver,var,rms,frac,u,mu,freq,z,zz
      integer seed,maxstep,ihisto(2000),xhisto(2000),itime,ik,nbx,test
      integer ih, nb_runs
      character(len=18) fmt,x1,filename ! format descriptor
      fmt = '(I2.2)'
cccccccccccc   initialisation
      seed=25297 !for random number generator, can be re-edited
c$$$      open (5,file='paramixte.dat',status='old') !read from input file
c$$$      read (5,*) delta ! To make things easier I fix 
c$$$      read (5,*) mu    ! the parameters in the program!
c$$$      read (5,*) maxstep  ! So each parameter change needs
c$$$      read (5,*) frac     !re-deiting and recompiling
c$$$      read (5,*) u      ! for systematic exploration the reader might want
c$$$      read (5,*) freq   ! to uncomment and use a parameter file to avoid recompilations
c$$$      read (5,*) nb_runs
c$$$      close (5)
      delta=2.0  ! anti-conformism strengh
      mu=0.05    !kinetic parameter
      maxstep=3000000  ! number of iteration steps
      frac=0.05   ! fraction of anti-conformists
      freq=20    !relative frequency of opinion expression by anti-conformists
      u=0.5    ! uncertainty of conformists
      nb_runs=1  ! number of tested random intial conditions
      nbx=int(frac*L)  ! number of anti-conformists
      filename='histcent.dat'  !histogram of conformist opinions
      open(13,file=filename,STATUS='UNKNOWN')
      filename='histext.dat'  !histogram of anti-conformist opinions
      open(14,file=filename,STATUS='UNKNOWN')
      do kk=1,2000              ! initialising histograms
         ihisto(kk)=0
         xhisto(kk)=0
      enddo 
      do ih=1,nb_runs ! 1 to get time plots or more to gather statistics
         if (nb_runs.eq.1) then
            filename='tip.extrem.dat' ! time plot of anticonformist opinions
            open(10,file=filename,STATUS='UNKNOWN')
            filename='tip.conform.dat' ! time plot of conformist opinions
            open(11,file=filename,STATUS='UNKNOWN')
         endif
         do i=1,nbx+1           !initialisation of opinion x and uncertainty d
            d(i)=0.0
            x(i)=2*ran2(seed)-1.0 !uniform distibution [-1, +1]
         enddo
         do i=nbx+1,L+1            
            d(i)=u
            x(i)=2*ran2(seed)-1.0
         enddo
ccccccccccccccccccccccc end of initialisation ccccccccccccccccccccc
         do itime=1,maxstep     !main loop 
            if (ran2(seed).le.(frac)) then ! first draw,  updating anti-conf
               ix=int(nbx*ran2(seed)+1) ! randomly chosen
               s=0.0
               if ((nb_runs.le.1).AND.(itime.eq.10*(itime/10))) then !to avoid large files
                  write(10,*) itime/L,x(ix) !extremist time plot
               endif
               N=0              !number of agents in the +u,-u neighbourhood 
               do i=1,L+1       ! long version of variance computation to avoid      
                  if (abs(x(ix)-x(i)).le.u) then  ! numerical instabilities
                     N=N+1
                     s=s+x(i)
                  endif
               enddo
               xaver=s/N
               var=0.0
               do i=1,L+1               
                  if (abs(x(ix)-x(i)).le.u) then
                     xs=x(i)-xaver
                     var=var+xs*xs
                  endif
               enddo
               rms=sqrt(var/N)
               if (x(ix).ge.0.0) then
                  nx(ix)=x(ix)+mu*(xaver+(delta*rms)-x(ix))
               else
                  nx(ix)=x(ix)+mu*(xaver-(delta*rms)-x(ix))
               endif
               x(ix)=nx(ix)     ! end of  extremist updating
            else                ! the agent is a conformist
               ix=nbx+int((L-nbx)*ran2(seed)+1) !second draw among conformists
               z=ran2(seed)
               zz=(frac*freq)/(1+frac*(freq-1))
               if (z.le.zz) then !interaction with anti-conf
                  iy=int(z*nbx+1)
               else
                  iy=nbx+int((L-nbx)*ran2(seed)+1)  !interaction with conformist
               endif
               if ((nb_runs.le.1).AND.(itime.eq.10*(itime/10))) then 
                  write(11,*) itime/L,x(ix) ! ix is a conformist since non ext
                  if (d(iy).eq.0.0) then ! iy extrem
                     write (10,*) itime/L, x(iy) ! record as anti-conformist
                  else
                     write (11,*) itime/L, x(iy) ! record as conformist  
                  endif
               endif
               if ((x(ix)-x(iy))*(x(ix)-x(iy)).lt.d(ix)*d(ix)) then
                  nx(ix)=x(ix)+mu*(x(iy)-x(ix)) ! do not yet update x(ix)
                  test=1          ! until x(y) has been updated
               else
                  test=0
               endif
               if (((x(ix)-x(iy))*(x(ix)-x(iy))).lt.d(iy)*d(iy)) then
                  x(iy)=x(iy)+mu*(x(ix)-x(iy)) 
               endif
               if (test.eq.1) then
                  x(ix)=nx(ix) ! we can now update x(ix)
               endif
            endif
         enddo
c     ccccccccccccc taking asymptotic histograms cccccccccccccccccccccccccc
 300     format ("#",F10.2,F10.2)
         write (*,*) "# u", u
         do i=1,nbx+1
            ix=int(50.*(1+x(i))/2.)+1000 ! the change of variables for the histogram \\
c     can be readjusted
            xhisto(ix)=xhisto(ix)+1 !anti-conformist histogram
         enddo
         do i=nbx+1,L+1
            ix=int(50.*(1+x(i))/2.)+1000
            ihisto(ix)=ihisto(ix)+1 !conformists histogram
         enddo
      enddo
         do kk=1,2000
            write(14,100) u,(kk-1025)/25.,xhisto(kk)
            write(13,100) u,(kk-1025)/25.,ihisto(kk)
         enddo
 100     format (F4.2,F10.2,I8)
      close(11)
      close (10)
      close (13)
      close (14)
      END
c=====random number generator from Numerical Recipes==========
       FUNCTION RAN2(IDUM) 
      PARAMETER (M=714025,IA=1366,IC=150889,RM=1.4005112E-6)
      DIMENSION IR(97)
      DATA IFF /0/
      SAVE
      IF(IDUM.LT.0.OR.IFF.EQ.0)THEN
        IFF=1
        IDUM=MOD(IC-IDUM,M)
        DO 11 J=1,97
          IDUM=MOD(IA*IDUM+IC,M)
          IR(J)=IDUM
11      CONTINUE
        IDUM=MOD(IA*IDUM+IC,M)
        IY=IDUM
      ENDIF
      J=1+(97*IY)/M
c      IF(J.GT.97.OR.J.LT.1)PAUSE
      IY=IR(J)
      RAN2=IY*RM
      IDUM=MOD(IA*IDUM+IC,M)
      IR(J)=IDUM
      RETURN
      END

